Semirings for Probabilistic and Neuro-Symbolic Logic Programming

The field of probabilistic logic programming (PLP) focuses on integrating probabilistic models into programming languages based on logic. Over the past 30 years, numerous languages and frameworks have been developed for modeling, inference and learning in probabilistic logic programs. While originally PLP focused on discrete probability, more recent approaches have incorporated continuous distributions as well as neural networks, effectively yielding neural-symbolic methods. We provide a unified algebraic perspective on PLP, showing that many if not most of the extensions of PLP can be cast within a common algebraic logic programming framework, in which facts are labeled with elements of a semiring and disjunction and conjunction are replaced by addition and multiplication. This does not only hold for the PLP variations itself but also for the underlying execution mechanism that is based on (algebraic) model counting.

==> problog.py <==
# -*- coding: utf-8 -*-
"""
    Lexers for ProbLog.
    :license: BSD, see LICENSE for details.
"""

import re
from pygments import token

from pygments.util import guess_decode
from pygments.lexer import _encoding_map
from pygments.filter import apply_filters
from pygments.lexer import RegexLexer, bygroups, words, include
from pygments.token import (
    Text,
    Comment,
    Operator,
    Keyword,
    Name,
    String,
    Escape,
    Number,
    Punctuation,
)

__all__ = ["ProbLogLexer"]


class ProbLogLexer(RegexLexer):
    """
    Lexer for Prolog files.
    """

    name = "ProbLog"
    aliases = ["problog"]
    filenames = ["*.ecl", "*.prolog", "*.pro", "*.pl"]
    mimetypes = ["text/x-problog"]

    flags = re.UNICODE | re.MULTILINE

    def predicates_callback(lexer, match):
        print("predicates_callback")
        print(match)
        # print(match.group(0), 0),
        # print(match.group(1), 1)
        # print(match.group(2), 2)
        # print(match.group(3), 3)

        if match.group(1) in lexer.random_variables:
            token = Punctuation
        else:
            token =Punctuation

        return bygroups(token, Text, Punctuation)(lexer, match)

    def atoms_callback(lexer, match):

        print("atoms_callback")
        print(match)
        if match.group(0) in lexer.random_variables:
            token = Punctuation
        else:
            token = Punctuation

        yield match.start(0), token, match.group(0)

    def atoms_callback_bang(lexer, match):
        print("atoms_callback_bang")
        print(match)
        if match.group(0) in lexer.random_variables:
            token = Punctuation
        else:
            token = Punctuation

        yield match.start(0), token, match.group(0)

    tokens = {
        "root": [
            (r"/\*", Comment.Multiline, "nested-comment"),
            (r"%.*", Comment.Single),
            # character literal
            (r"\@(.*?)\@", Escape),
            include("comparison_builtins"),
            include("operators"),
            (r"0\'.", String.Char),
            include("numbers"),
            include("builtins"),
            include("inspection"),
            include("punctuation"),
            (
                r'"(?:\\x[0-9a-fA-F]+\\|\\u[0-9a-fA-F]{4}|\\U[0-9a-fA-F]{8}|'
                r'\\[0-7]+\\|\\["\nabcefnrstv]|[^\\"])*"',
                String.Double,
            ),
            (r"'(?:''|[^'])*'", Punctuation),  # quoted atom
            (r"_", Name.Variable),  # The don't-care variable
            include("distributions"),
            # (r'([a-z]+)(:)', bygroups(Name.Namespace, Punctuation)), no fucking idea what this thing is doing here
            # (u'([a-z\u00c0-\u1fff\u3040-\ud7ff\ue000-\uffef]'
            #  u'[\\w$\u00c0-\u1fff\u3040-\ud7ff\ue000-\uffef]*)'
            #  u'(\\s*)(:-|-->)',
            #  bygroups(Name.Function, Text, Operator)),  # function defn
            (
                u"([a-z\u00c0-\u1fff\u3040-\ud7ff\ue000-\uffef]"
                u"[\\w$\u00c0-\u1fff\u3040-\ud7ff\ue000-\uffef]*)"
                u"(\\s*)(\\()",
                # predicates_callback,
                bygroups(Punctuation, Text, Punctuation),
            ),
            (
                u"[a-z\u00c0-\u1fff\u3040-\ud7ff\ue000-\uffef]"
                u"[\\w$\u00c0-\u1fff\u3040-\ud7ff\ue000-\uffef]*",
                # atoms_callback,
                Punctuation,
            ),  # atom, characters
            # This one includes !
            (
                u"[#&*+\\-./:<=>?@\\\\^~\u00a1-\u00bf\u2010-\u303f]+",
                Punctuation,
                # atoms_callback_bang,
            ),  # atom, graphics
            (r"[A-Z_]\w*", Name.Variable),
            (u"\\s+|[\u2000-\u200f\ufff0-\ufffe\uffef]", Text),
        ],
        "numbers": [
            (r"0b[01]+", Number.Bin),
            (r"0o[0-7]+", Number.Oct),
            (r"0x[0-9a-fA-F]+", Number.Hex),
            # literal with prepended base
            (r"\d\d?\'[a-zA-Z0-9]+", Number.Integer),
            (r"(\d+\.\d*|\d*\.\d+)([eE][+-]?[0-9]+)?", Number.Float),
            (r"\d+", Number.Integer),
        ],
        "punctuation": [
            ("'", Punctuation),
            (r"[\[\](){}|.,;!]", Punctuation),
            (r"[\[\](){}|::]", Punctuation),
            (r"[\[\](){}|~]", Punctuation),
            (r"[\[\](){}|:-]", Punctuation),
            (r":-|-->", Punctuation),
            (r"\\\+", Punctuation),
        ],
        "inspection": [
            (
                words(
                    (
                        "integer",
                        "real",
                        "symbol",
                        "compound",
                        "number",
                        "atom",
                        "distribution",
                        "random_variable",
                        "random_number",
                        "vector",
                        "matrix",
                        "arithmetic",
                    ),
                    prefix=r"(?<!\.)",
                    suffix=r"\b",
                ),
                Name.Builtin,
            ),
        ],
        "comparison_builtins": [
            (r"(<|>|=<|>=|==|=:=|=\\\=|=|/|//|\*|\+|-|\\\+)", Name.Punctuation),
        ],
        "builtins": [
            (
                words(
                    (
                        "measurable",
                        "dimension",
                        "comparison",
                        "eq",
                        "neq",
                        "lt",
                        "le",
                        "gt",
                        "ge",
                        "query",
                        "query_density",
                        "query_distribution",
                        "evidence",
                        "observation",
                        "transpose",
                        "rv",
                        "holds",
                        "test",
                        "map",
                        "rv",
                        "sample",
                        "samples",
			"delta_interval",
                    ),
                    prefix=r"(?<!\.)",
                    suffix=r"\b",
                ),
                Name.Builtin,
            ),
        ],
        "operators": [
            # Needs to not be followed by an atom.
            # (r'=(?=\s|[a-zA-Z\[])', Operator),
            (r"is\b", Name.Builtin),
            (
                r"(<|>|=<|>=|==|=:=|=\\\=|=|/|//|\*|\+|-|\\\+)(?=\s|[a-zA-Z0-9\[])",
                Name.Punctuation,
            ),
            (r"(mod|div|not)\b", Operator),
        ],
        "distributions": [
            (
                words(
                    (
                        "dist",
                        "normal",
                        "poisson",
                        "uniform",
                        "delta",
                        "beta",
                        "flip",
                        "discrete",
                        "finite",
                        "normal2D",
                    ),
                    prefix=r"(?<!\.)",
                    suffix=r"\b",
                ),
                Name.Builtin,
            ),
        ],
        "nested-comment": [
            (r"\*/", Comment.Multiline, "#pop"),
            (r"/\*", Comment.Multiline, "#push"),
            (r"[^*/]+", Comment.Multiline),
            (r"[*/]", Comment.Multiline),
        ],
    }

    def analyse_text(text):
        return ":-" in text

    def get_tokens(self, text, unfiltered=False):
        """
        Return an iterable of (tokentype, value) pairs generated from
        `text`. If `unfiltered` is set to `True`, the filtering mechanism
        is bypassed even if filters are defined.
        Also preprocess the text, \ie expand tabs and strip it if
        wanted and applies registered filters.
        """

        variables = text.split(".")
        variables = [v for v in variables if "~" in v]
        variables = [v.split("~")[0].strip("\n").strip(" ") for v in variables]
        random_variables = []
        for v in variables:
            if "(" in v:
                random_variables.append(v.split("(")[0])
            else:
                random_variables.append(v)
        self.random_variables = tuple(random_variables)

        if not isinstance(text, str):
            if self.encoding == "guess":
                text, _ = guess_decode(text)
            elif self.encoding == "chardet":
                try:
                    import chardet
                except ImportError as e:
                    raise ImportError(
                        "To enable chardet encoding guessing, "
                        "please install the chardet library "
                        "from http://chardet.feedparser.org/"
                    ) from e
                # check for BOM first
                decoded = None
                for bom, encoding in _encoding_map:
                    if text.startswith(bom):
                        decoded = text[len(bom) :].decode(encoding, "replace")
                        break
                # no BOM found, so use chardet
                if decoded is None:
                    enc = chardet.detect(text[:1024])  # Guess using first 1KB
                    decoded = text.decode(enc.get("encoding") or "utf-8", "replace")
                text = decoded
            else:
                text = text.decode(self.encoding)
                if text.startswith("\ufeff"):
                    text = text[len("\ufeff") :]
        else:
            if text.startswith("\ufeff"):
                text = text[len("\ufeff") :]

        # text now *is* a unicode string
        text = text.replace("\r\n", "\n")
        text = text.replace("\r", "\n")
        if self.stripall:
            text = text.strip()
        elif self.stripnl:
            text = text.strip("\n")
        if self.tabsize > 0:
            text = text.expandtabs(self.tabsize)
        if self.ensurenl and not text.endswith("\n"):
            text += "\n"

        def streamer():
            for _, t, v in self.get_tokens_unprocessed(text):
                yield t, v

        stream = streamer()
        if not unfiltered:
            stream = apply_filters(stream, self.filters, self)
        return stream

